Designing Fair Ranking Schemes

Items from a database are often ranked based on a combination of multiple criteria. A user may have the flexibility to accept combinations that weigh these criteria differently, within limits. On the other hand, this choice of weights can greatly affect the fairness of the produced ranking. In this paper, we develop a system that helps users choose criterion weights that lead to greater fairness. We consider ranking functions that compute the score of each item as a weighted sum of (numeric) attribute values, and then sort items on their score. Each ranking function can be expressed as a vector of weights, or as a point in a multi-dimensional space. For a broad range of fairness criteria, we show how to efficiently identify regions in this space that satisfy these criteria. Using this identification method, our system is able to tell users whether their proposed ranking function satisfies the desired fairness criteria and, if it does not, to suggest the smallest modification that does. We develop user-controllable approximation that and indexing techniques that are applied during preprocessing, and support sub-second response times during the online phase. Our extensive experiments on real datasets demonstrate that our methods are able to find solutions that satisfy fairness criteria effectively and efficiently.

==> plots/goodplot.m <==
function goodplot( papersize, margin, fontsize )
%GOODPLOT Summary of this function goes here
%   Detailed explanation goes here
    if nargin == 0
        papersize = 5.5;
        margin = 0.2;
        fontsize = 18;
    elseif nargin == 1
        margin = 0.5;
        fontsize = 18;
    elseif nargin == 2
        fontsize = 18;
    end
    set(get(gca,'xlabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'ylabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'title'),'FontSize', fontsize, 'FontWeight', 'Bold');
    box off; 
    % axis square;
    set(gca,'defaultlinelinewidth',4)
    % set(gca,'LineWidth',2);
    set(gca,'FontSize',16);
    set(gca,'FontWeight','Bold');
    set(gcf,'color','w');
    set(gcf,'PaperUnits','inches');
    set(gcf,'PaperSize', [papersize*4/3 papersize]);
    set(gcf,'PaperPosition',[margin margin papersize*4/3-margin papersize-margin]);
    set(gcf,'PaperPositionMode','Manual');
end



==> plots/hyperpolar1.m <==
% a<1,2,3>
% b<2,4,1>
% c<5,1,6>
% d<3,7,2>
clear all;
clc;

goodplot();

[x, y] = meshgrid(0:0.05:1);

%ab
Z1 = @(x,y) 0.5*x+y;
%ac
Z2 = @(x,y) -4/3*x+1/3*y;
%bc
Z3 = @(x,y) -3/5*x+3/5*y;
%ad
Z4 = @(x,y) 2*x+5*y;
%bd
Z5 = @(x,y) -x-3*y;
%cd
Z6 = @(x,y) -0.5*x+1.5*y;


mesh(x,y,Z1(x,y),'EdgeColor','magenta');
hold on;
mesh(x,y,Z2(x,y),'EdgeColor','cyan');
mesh(x,y,Z3(x,y),'EdgeColor','green');
mesh(x,y,Z4(x,y),'EdgeColor','blue');
mesh(x,y,Z5(x,y),'EdgeColor','red');
mesh(x,y,Z6(x,y),'EdgeColor',[255 69 0]/255);
zlim([0 1]);
az = 135;   el = 48; view(az, el);
print -dpdf -r150 rankswitch1.pdf;

